Pressure-induced phase transitions of halogen-bridged binuclear metal complexes R_4[Pt_2(P_2O_5H_2)_4X]nH_2O

Recent contrasting observations for halogen (X)-bridged binuclear platinum complexes R_4[Pt_2(P_2O_5H_2)_4X]nH_2O, that is, pressure-induced Peierls and reverse Peierls instabilities, are explained by finite-temperature Hartree-Fock calculations. It is demonstrated that increasing pressure transforms the initial charge-polarization state into a charge-density-wave state at high temperatures, whereas the charge-density-wave state oppositely declines with increasing pressure at low temperatures. We further predict that higher-pressure experiments should reveal successive phase transitions around room temperature.

==> text.f <==
%****** Start of file apssamp.tex ******
%
% This file is part of the APS files in the REVTeX 3.0 distribution.
% Version 3.0 of REVTeX, November 10, 1992.
%
% Copyright (c) 1992 The American Physical Society.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\documentstyle[preprint,eqsecnum,aps]{revtex}
%\documentstyle[preprint,aps]{revtex}
\documentstyle[multicol,aps,psfig]{revtex}
%\topmargin -8mm
%\oddsidemargin -8mm \evensidemargin -7mm
%-------------------------------------------------------------------
\renewcommand{\narrowtext}{\begin{multicols}{2}
\global\columnwidth20.5pc\noindent}
\renewcommand{\widetext}{\end{multicols}
\global\columnwidth42.5pc}
\multicolsep = 8pt plus 4pt minus 3pt
%-------------------------------------------------------------------
\begin{document}
\draft
\preprint{1 June 2001}
\title{Pressure-induced phase transitions of
       halogen-bridged binuclear metal complexes
       $\mbox{\boldmath$R$}_4$[Pt$_2$(P$_2$O$_5$H$_2$)$_4
       \mbox{\boldmath$X$}$]$\mbox{\boldmath$\cdot n$}$H$_2$O}
\author{Shoji Yamamoto}
\address
{Department of Physics, Okayama University,
 Tsushima, Okayama 700-8530, Japan}
%\date{Received \hspace{6cm}}
\date{Received 1 June 2001}
\maketitle
\begin{abstract}
Recent contrasting observations for halogen ($X$)-bridged binuclear
platinum complexes
$R_4$[Pt$_2$(P$_2$O$_5$H$_2$)$_4X$]$\cdot n$H$_2$O, that is,
pressure-induced Peierls and reverse Peierls instabilities, are
explained by finite-temperature Hartree-Fock calculations.
It is demonstrated that increasing pressure transforms the initial
charge-polarization state into a charge-density-wave state at high
temperatures, whereas the charge-density-wave state oppositely
declines with increasing pressure at low temperatures.
We further predict that higher-pressure experiments should reveal
successive phase transitions around room temperature.
\end{abstract}
\pacs{PACS numbers: 71.10.Hf, 71.45.Lr, 65.50.$+$m, 75.40.Mg}
\narrowtext

   Quasi-one-dimensional halogen ($X$)-bridged metal ($M$) complexes
\cite{C95}, which are referred to as {\it MX} chains, have been
attracting much interest for several decades.
They present an interesting stage performed by electron-electron
correlation, electron-lattice interaction, low dimensionality, and
$d$-$p$ orbital hybridization \cite{G6408}.
The Mott and Peierls insulators compete with each other in their
ground states, while topological defects such as solitons and
polarons appear in their excited states exhibiting unique transport
properties \cite{O2023}.
In recent years, a new class of these materials
\cite{B444,B2815,C4604,C409}, which is characterized by binuclear
metal complexes bridged by halogens and is thus referred to as
{\it MMX} chains, has stimulating further interest in one-dimensional
unit-assembled spin-charge-lattice coupling systems.
In comparison with {\it MX} chains,
\vskip 2mm
\begin{figure}
\begin{flushleft}
\qquad\quad\mbox{\psfig{figure=Fig1.eps,width=74mm,angle=0}}
\end{flushleft}
\vskip 1mm
\caption{Schematic representation of possible density-wave states.
         The various circles and segments qualitatively denote the
         variation of local electron densities and bond orders,
         respectively, whereas the signs $\pm$ in circles and strips
         denote the alternation of local spin densities and spin bond
         orders, respectively.}
%        where the bond and spin bond orders
%        between site $i$ at the $n$th {\it MXM} unit and site $j$ at
%        the $m$th {\it MXM} unit are, respectively, defined as
%        $p_{i:n;j:m}=\sum_s a_{i:n,s}^\dagger a_{j:m,s}$ and
%        $t_{i:n;j:m}
%        =\frac{1}{2}\sum_s s a_{i:n,s}^\dagger a_{j:m,s}$.
%        Symbols shifted from the regular position qualitatively
%        represent lattice distortion.}
\label{F:DW}
\end{figure}
\noindent
{\it MMX} chains indeed possess fascinating features.
The formal oxidation state of the metal ions is $3+$ in {\it MX}
chains, whereas it is $2.5+$ in {\it MMX} chains.
Therefore, {\it MMX} chains have an unpaired electron per metal dimer
even in their trapped-valence states, contrasting with the
valence-trapped state consisting of $M^{2+}$ and $M^{4+}$ in
{\it MX} chains.
The $M(d_{z^2})$-$M(d_{z^2})$ direct overlap in {\it MMX} chains
effectively reduces the on-site Coulomb repulsion due to its
$d_{\sigma^*}$ character and therefore enhances the electrical
conductivity.
Some of {\it MMX} compounds \cite{B444,B2815} have a neutral chain
structure, where the metal sublattice gets rid of the hydrogen-bond
network, and thus exhibit more pronounced one dimensionality.

   Four possible one-dimensional charge-ordering modes of {\it MMX}
chains were empirically pointed out \cite{B1155,K40,K1931} and they
were indeed verified theoretically \cite{Y13,K533}.
Potential magnetic phases have also been proposed \cite{Y125124} and
a systematic study of broken-symmetry solutions in the two-band
scheme has been presented \cite{Y125124,K435}.
Let us introduce the $\frac{5}{6}$-filled one-dimensional two-band
three-orbital extended Peierls-Hubbard Hamiltonian:
\begin{eqnarray}
   {\cal H}
   &=&\sum_{m,s}\sum_{j=1,2}
      \big(\varepsilon_{\rm M}-\beta l_{j:n}\big)n_{j:m,s}
    + \sum_{m,s}
      \varepsilon_{\rm X}n_{3:m,s}
      \nonumber \\
   &-&\sum_{m,s}\sum_{j=1,2}
      \big(t_{\rm MX}-\alpha l_{j:n}\big)
      \big(
       a_{j:n,s}^\dagger a_{3:n,s}+a_{3:n,s}^\dagger a_{j:n,s}
      \big)
      \nonumber \\
   &-&\sum_{m,s}
      t_{\rm MM}
      \big(
       a_{1:n,s}^\dagger a_{2:n-1,s}
      +a_{2:n-1,s}^\dagger a_{1:n,s}
      \big)
      \nonumber \\
   &+&\sum_{m}\sum_{j=1,2}
      U_{\rm M}\,n_{j:m,+}n_{1:m,-}
    + \sum_{m}
      U_{\rm X}\,n_{3:n,+}n_{3:n,-}
      \nonumber \\
   &+&\sum_{m,s,s'}\sum_{j=1,2}
      V_{\rm MX}\,n_{j:m,s}n_{3:m  ,s'}
      \nonumber \\
   &+&\sum_{m,s,s'}
      V_{\rm MM}\,n_{1:m,s}n_{2:m-1,s'}
    + \sum_{m}\sum_{j=1,2}
      \frac{K}{2}l_{j:m}^2\,,
   \label{E:H}
\end{eqnarray}
where $n_{j:m,s}=a_{j:m,s}^\dagger a_{j:m,s}$ with
$a_{j:m,s}^\dagger$ being the creation operator of an electron with
spin $s=\pm$ (up and down) for the $M$ $d_{z^2}$ ($j=1,2$) or $X$
$p_z$ ($j=3$) orbital in the $m$th {\it MXM} unit, and
$l_{j:m}=(-1)^j(u_{j:m}-u_{3:m})$ with $u_{j:m}$ being the
chain-direction displacement of the metal ($j=1,2$) or halogen
($j=3$) in the $m$th {\it MXM} unit from its equilibrium position.
$\alpha$ and $\beta$ are, respectively, the intersite and intrasite
electron-lattice coupling constants, while $K$ is the metal-halogen
spring constant.
We assume, based on the thus-far reported experimental observations,
that every $M_2$ moiety is not deformed, namely, $u_{1:n}=u_{2:n-1}$.
$\varepsilon_{\rm M}$ and $\varepsilon_{\rm X}$ are the on-site
energies of isolated metal and halogen atoms, respectively.
The electron hoppings between these levels are modeled by
$t_{\rm MM}$ and $t_{\rm MX}$, whereas the electron-electron Coulomb
interactions by $U_{\rm M}$, $U_{\rm X}$, $V_{\rm MM}$, and
$V_{\rm MX}$.
We always set $t_{\rm MM}$ and $K$ both equal to unity.
This Hamiltonian possesses various density-wave solutions
\cite{Y125124}, which are schematically shown in Fig. \ref{F:DW}.
(b) to (d) are accompanied by lattice distortion, where the latter
two exhibit cell doubling.
(e) to (h) are possible spin alignments and their nonlocal
stabilization assumes weak interchain interaction.
(c) and (g) are more characterized by charge and spin modulation on
the $X$ sublattice, respectively, than by any density wave on the
$M_2$ sublattice.
The relevance of the $X$ $p_z$ orbitals to these states has fully
been demonstrated \cite{Y125124}.
\vskip -10mm
\begin{figure}
\begin{flushleft}
\ \mbox{\psfig{figure=Fig2.eps,width=88mm,angle=0}}
\end{flushleft}
\vskip 1mm
\caption{Local electronic structures and the resultant band
         structures of the four charge-ordering modes provided the
         Coulomb interaction is not so strong, where the valence
         numbers denote formal oxidation states, namely, $2+$ and
         $3+$ should generally be regarded as $(2+\delta)+$ and
         $(3-\delta)+$ ($0\leq\delta\leq 0.5$), respectively:
         (a) PM, (b) BOW, (c) X-CDW, and (d) M-CDW.}
\label{F:ES}
\end{figure}

   The existent {\it MMX} complexes consist of two families:
 $M_2$(dta)$_4$I
($M=\mbox{Pt},\mbox{Ni}$;
 $\mbox{dta}=\mbox{dithioacetate}=\mbox{CH}_3\mbox{CS}_2^{\,-}$)
 and
 $R_4$[Pt$_2$(pop)$_4X$]$\cdot$$n$H$_2$O
($X=\mbox{Cl},\mbox{Br},\mbox{I}$;
 $R=\mbox{Li},\mbox{K},\mbox{Cs},\cdots$;
 $\mbox{pop}=\mbox{diphosphonate}
 =\mbox{P}_2\mbox{O}_5\mbox{H}_2^{\,2-}$).
The former, dta complexes, are not yet well investigated and one of
them, Pt$_2$(dta)$_4$I, has just come into hot argument due to recent
stimulative observations \cite{K10068}:
With decreasing temperature, there occurs a metal-semiconductor
transition, that is, a transition from the averaged-valence state (a)
to the trapped-valence state (b), at $300$ K, and further transition
to the charge-ordering mode (c) follows around $80$ K.
The room-temperature conductivity is larger by nine digits than
those of typical {\it MX} chains, while the metal-sublattice
dimerization has never been observed in {\it MX} chains.
On the other hand, the latter, pop complexes, have extensively been
measured \cite{B1155,K40} and their ground states have generally been
assigned to (d).
However, due to the small Peierls gap, the ground states of these
materials can be tuned by replacing the halogens and/or counter ions
\cite{Y2321}.
Such a tuning of the electronic state can be realized also by
pressure \cite{B339} and the pressure-induced phase transitions of
pop complexes are the central issue in this article.

   Figure \ref{F:ES} shows that the orbital hybridization within
every $M_2$ moiety, which depends on the electron transfer
$t_{\rm MM}$, is essential to the stabilization of M-CDW, whereas
X-CDW owes its stabilization to the interdimer electron transfer and
thus to $t_{\rm MX}$.
As the adjacent metals in the dimer are tightly locked to each other
by the surrounding ligands, an applied pressure mainly reduces the
{\it M-X} distance.
Therefore, from the viewpoint of the electron transfer, increasing
pressure should stabilize X-CDW instead of M-CDW.
Swanson {\it et al.} \cite{S1405} indeed observed a
{\it pressure-induced reverse Peierls instability}, namely, the
disappearance of the two sharp bands originating from the
Pt$^{2+}$-Pt$^{2+}$ and Pt$^{3+}$-Pt$^{3+}$ stretching modes
in the Raman spectra and the red shift of the intervalence
charge-transfer band due to the
$d_{\sigma^*}(\mbox{Pt}^{2+})\rightarrow
 d_{\sigma^*}(\mbox{Pt}^{3+})$ charge-transfer gap
in the absorption spectra with increasing pressure,
for a pop-family {\it MMX} compound
K$_4$[Pt$_2$(pop)$_4$Br]$\cdot$3H$_2$O at $20$ K.
However, there has quite recently appeared another report \cite{M}
that an applied pressure stabilizes M-CDW.
Matsuzaki {\it et al.} have systematically synthesized numerous
pop-family iodo complexes changing the counter ions and have found
that as the {\it M-X-M} distance increases, their valence structure
is generally tuned from (d) to (b).
They applied pressure to one of these samples,
[(C$_2$H$_5$)$_2$NH$_2$]$_4$[Pt$_2$(pop)$_4$I],
at room temperature and observed a phase transition from BOW to
M-CDW, that is, a {\it pressure-induced Peierls instability}.
Increasing interdimer charge transfer and resultant charge
proportionation look disadvantageous to M-CDW as well as to BOW.
Neither the {\it M-X} Coulomb repulsion $V_{\rm MX}$ nor the
interdimer direct one $V_{\rm MXM}$ distinguishes between these
states within the single-band scheme of the electronic configuration
(Fig. \ref{F:ES}).
There must lie intertwining driving forces in the BOW-to-M-CDW
transition.
It is our aim to explain the two contrasting pressure-induced
phenomena consistently.

   We calculate the free energy for the broken-symmetry solutions
(a) to (h) of the Hamiltonian (\ref{E:H}) within the Hartree-Fock
approximation.
The lattice distortion is adiabatically determined at each
temperature so as to minimize the free energy.
Although the Hamiltonian (\ref{E:H}) have numerous parameters in
itself, there is still plenty which may be taken into the model.
For example, the halogen on-site energy may also be coupled to
lattice, while there may be an interdimer direct spring constant due
to the hydrogen bonds between the ligands and counter ions.
However, a weak alternation of the lower orbital energy is much less
important and the coexistent elastic forces can be renormalized into
$\alpha$ and $\beta$.
Indeed, the present model can successfully reproduce the observed
optical conductivity \cite{K}, suggesting that all the essential
interactions can well be described by the parameters on hand.
In such circumstances that even the hopping amplitudes are not yet
determined, we should minimize the number of parameters.
\vskip 1mm
\begin{figure}
\begin{flushleft}
$\!$\mbox{\psfig{figure=Fig3.eps,width=86mm,angle=0}}
\end{flushleft}
\vskip -65mm
\caption{Thermal phase boundaries as functions of $t_{\rm MX}$ (a),
         $V_{\rm MX}$ (b), and ${\mit\Delta}\varepsilon$ (c), where
         the parametrization,
         $\alpha=0.7$, $\beta=1.4$,
         ${\mit\Delta}\varepsilon=0.5$, $t_{\rm MX}=0.8$, 
         $U_{\rm M}=1.5$, $U_{\rm X}=1.0$,
         $V_{\rm MM}=0.5$, and $V_{\rm MX}=0.5$,
         is common to all except for the variable.}
\label{F:PhD}
\end{figure}

   We show in Fig. \ref{F:PhD} typical thermal behaviors as functions
of $t_{\rm MX}$ and $V_{\rm MX}$, both of which are expected to
increase under an applied pressure.
According to expectation, Fig. \ref{F:PhD}(a) shows that M-CDW is
transformed into X-CDW as $t_{\rm MX}$ increases.
The idea of interdimer charge proportionation with increasing
$t_{\rm MX}$ is still applicable to the high-temperature behavior.
At low temperatures, the electrons lower their energy with the
Peierls gap open, but with increasing temperature, the entropy
becomes relevant to the free energy.
Since its contribution is expressed as
$
    TS=\sum_k
       \left\{
       (E_k-\mu)f_k
      +k_{\rm B}T{\rm ln}
       \bigl[
        1+{\rm e}^{-(E_k-\mu)/k_{\rm B}T}
       \bigr]
       \right\}
$,
where $f_k=[1+{\rm e}^{(E_k-\mu)/k_{\rm B}T}]^{-1}$ with the energy
dispersion $E_k$ and the chemical potential $\mu$, the electrons come
to prefer the metallic states BOW and PM to the Peierls-gap states
M-CDW and X-CDW with increasing temperature.
BOW exhibits charge disproportionation within each {\it M-X-M}
moiety and it is thus replaced by PM with increasing $t_{\rm MX}$.
In a thermal stabilization, BOW precedes PM due to its flatter
conduction band (Fig. \ref{F:ES}), which is more advantageous for
gaining the entropy.
As the thermal phase boundary between BOW and M-CDW weakly depends on
$t_{\rm MX}$, BOW may in principle be transformed into M-CDW with
increasing $t_{\rm MX}$.
However, such a transition is possible only in a narrow temperature
range.
Then we inquire into the effect of the electronic correlation.
We focus on the thermal behavior at $t_{\rm MX}=0.8$ in Fig.
\ref{F:PhD}(a) and visualize its dependence on $V_{\rm MX}$ in
Fig. \ref{F:PhD}(b).
Though a significant increase of $V_{\rm MX}$ destabilizes M-CDW and
leads to the oxidation of the halogen ions inducing spin moments on
the halogen sites, the competition between BOW and M-CDW looks much
less sensitive to $V_{\rm MX}$ varying independently of $t_{\rm MX}$.

   Besides the electron transfer and correlation, the on-site
electron affinity may be influenced by an applied pressure.
On the one hand, increasing pressure enhances the overlap between the
adjacent $M$ $d_{z^2}$ and $X$ $p_z$ orbitals, effectively leading to
a reduction of the difference between the two orbital energies,
${\mit\Delta}\varepsilon=\varepsilon_{\rm M}-\varepsilon_{\rm X}$.
On the other hand, from the viewpoint of the Madelung energy, a
reduction of the {\it M-X} distance causes the Coulomb potential on
the metal sites to rise and therefore enhances
${\mit\Delta}\varepsilon$.
Hence it is likely that the resultant net change of
${\mit\Delta}\varepsilon$ is not so significant as those of
$t_{\rm MX}$ and $V_{\rm MX}$.
Furthermore, the electronic state turns out insensitive to
${\mit\Delta}\varepsilon$ under a reasonable condition
$t_{\rm MX}\alt t_{\rm MM}$ \cite{C4604,C409}.
The thermal behavior at $t_{\rm MX}=0.8$ in Fig. \ref{F:PhD}(a) is
again taken up and its dependence on ${\mit\Delta}\varepsilon$ is
shown in Fig. \ref{F:PhD}(c).
The electronic state shows little dependence on
${\mit\Delta}\varepsilon$ all over the temperature range.
Thus, we reasonably assume that an applied pressure only
influences the {\it M-X} electron transfer and Coulomb repulsion.
%\vskip 1mm
\begin{figure}
\begin{flushleft}
$\!$\mbox{\psfig{figure=Fig4.eps,width=86mm,angle=0}}
\end{flushleft}
\vskip -48mm
\caption{Thermal phase boundaries and the Peierls gaps
         ${\mit\Delta}_{\rm CDW}$ as functions of $t_{\rm MX}$ and
         $V_{\rm MX}$ varying under connections
         ${\mit\Delta}V_{\rm MX}=0.8{\mit\Delta}t_{\rm MX}$
         ($\mbox{a},\mbox{a}'$),
         ${\mit\Delta}V_{\rm MX}=1.0{\mit\Delta}t_{\rm MX}$
         ($\mbox{b},\mbox{b}'$), and
         ${\mit\Delta}V_{\rm MX}=1.2{\mit\Delta}t_{\rm MX}$
         ($\mbox{c},\mbox{c}'$),
         where the rest of the parameters are the same as those in
         Fig. 3.
         In ($\mbox{a}'$) to ($\mbox{c}'$), the solid and dotted
         lines represent the gaps for M-CDW and X-CDW, respectively.}
\label{F:PhDc}
\end{figure}

   Now we are eager to look into the combined pressure effects.
In Fig. \ref{F:PhDc} we observe the electronic state connecting the
increase of the Coulomb repulsion, ${\mit\Delta}V_{\rm MX}$, with the
enhancement of the electron transfer, ${\mit\Delta}t_{\rm MX}$.
The low-temperature reverse Peierls instability with increasing
pressure is steadfast under any parametrization.
With increasing pressure, the energy gap decreases and then increases
via the first-order transition from M-CDW to X-CDW, though the latter
process has not yet been observed explicitly \cite{S66}.
On the other hand, the high-temperature behavior is much more
sensitive to the parametrization.
Assuming a predominant pressure effect on $t_{\rm MX}$, there exists
a little possibility of BOW being transformed into M-CDW.
BOW is more likely to change into X-CDW at intermediate temperatures
and into PM at sufficiently high temperatures with increasing
pressure.
As we switch on the other pressure effect on $V_{\rm MX}$, M-CDW
begins to grow between BOW and X-CDW.
Although this is no longer a simple quantum competition, it may still
be useful to observe the resultant changes of the Peierls gaps.
We ascribe the pressure-induced BOW-to-M-CDW transition to a thermal
competition between M-CDW and X-CDW rather than to any competition
between BOW and M-CDW themselves, because growing M-CDW appears to go
with diminishing X-CDW in Fig. \ref{F:PhDc}.
Increasing $t_{\rm MX}$ destabilizes M-CDW and stabilizes X-CDW,
reducing and enhancing their quantum energy gaps.
Within a single-band description assuming the $X$ $p_z$ orbitals to
be stably filled, there occurs no quantum competition due to
$V_{\rm MX}$ between M-CDW and X-CDW.
Once we consider the oxidation of the halogen ions and its
contribution to the stabilization of X-CDW \cite{Y125124},
increasing $V_{\rm MX}$ more advantageously acts on X-CDW than on
M-CDW and indeed accelerates the increase and decrease of their
energy gaps
(Figs. \ref{F:PhDc}($\mbox{a}'$) to \ref{F:PhDc}($\mbox{c}'$)).
At finite temperatures, decreasing gap induces thermal fluctuations
and contributes to gaining the entropy.
We are thus convinced that simultaneously increasing $t_{\rm MX}$ and
$V_{\rm MX}$ more stabilize X-CDW than M-CDW in the quantum
competition, while vice versa in the thermal competition.

   Thus, we are led to the conclusion that the low-temperature
pressure-induced reverse Peierls instability \cite{S1405} is
essentially ascribed to the resultant enhancement of the electron
transfer, whereas the combined increases of the electron transfer and
the Coulomb repulsion are really relevant to the room-temperature
pressure-induced Peierls instability \cite{M}, where the latter
effect predominates over the former one in magnitude.
If the present scenario is true, successive phase transitions are
expected with increasing pressure in a certain temperature range.
The low-temperature pressure effects on
K$_4$[Pt$_2$(pop)$_4X$]$\cdot$3H$_2$O ($X=\mbox{Cl},\mbox{Br}$)
\cite{S1405,S66} were measured up to $10$ GPa, while the
room-temperature ones on
[(C$_2$H$_5$)$_2$NH$_2$]$_4$[Pt$_2$(pop)$_4$I] \cite{M}
within $2$ GPa.
Therefore, the latter experiments can further be developed.
Higher-pressure experiments around room temperature may reveal
successive transitions such as
$\mbox{BOW}\rightarrow\mbox{M-CDW}\rightarrow\mbox{X-CDW}$ and
$\mbox{BOW}\rightarrow\mbox{M-CDW}\rightarrow\mbox{PM}$.
Such observations may become more feasible by tuning the initial
electronic state toward the BOW-M-CDW phase boundary, for example,
with the replacement of the counter ions by NH$_3$(C$_3$H$_6$)NH$_3$
or (C$_5$H$_{11}$)$_2$NH$_2$ \cite{M}.
We stress the direct transition from M-CDW to PM as an evidence of
the predominant pressure effect on the Coulomb interaction.
No pop-family {\it MMX} compound whose ground state is X-CDW has
been found so far, but it may exist under pressure.
On the other hand, the dta-family platinum complex Pt$_2$(dta)$_4$I
exhibits a ground state of the X-CDW type
%, where the
%site-off-diagonal electron-lattice coupling $\alpha$ is more relevant
%to the electronic state than the diagonal one $\beta$ \cite{Y125124},
and must display different pressure-induced phenomena.
%The mean-field approximation usually overestimates the energy gap and
%thus overstabilizes the CDW states against thermal fluctuations.
%However, it can give a quantitative description of the quantum phase
%competition \cite{K533}.
%Hence we can extract a certain information on the physical parameters
%from the horizontal axes of Fig. \ref{F:PhDc}, even if we may rely on
%the vertical axes of Fig. \ref{F:PhDc} less quantitatively.
Further extensive measurements on both pop- and dta-family {\it MMX}
compounds under high static pressure are encouraged.

   The author is grateful to Prof. K. Yonemitsu for fruitful
discussion.
He further thanks Prof. H. Okamoto for a communication on his
experimental findings prior to publication.
This work was supported by the Japanese Ministry of Education,
Science, Sports, and Culture.
The numerical calculation was done using the facility of the
Supercomputer Center, Institute for Solid State Physics, University
of Tokyo.

\begin{references}
\bibitem{C95}
   R. J. H. Clark,
      in {\it Advances in Infrared and Raman Spectroscopy},
      edited by R. J. H. Clark and R. E. Hester
      (Wiley, New York, 1984) Vol. II, p. 95.

\bibitem{G6408}
   J. T. Gammel, A. Saxena, I. Batisti\'c, A. R. Bishop, and
   S. R. Phillpot,
      Phys. Rev. B {\bf 45}, 6408 (1992);
   S. W. Weber-Milbrodt, J. T. Gammel, A. R. Bishop, and
   E. Y. Loh, Jr.,
      {\it ibid.} {\bf 45},6435 (1992).

\bibitem{O2023}
   H. Okamoto and M. Yamashita,
      Bull. Chem. Soc. Jpn. {\bf 71}, 2023 (1998).

\bibitem{B444}
   C. Bellitto, A. Flamini, L. Gastaldi, and L. Scaramuzza,
      Inorg. Chem. {\bf 22}, 444 (1983).

\bibitem{B2815}
   C. Bellitto, G. Dessy, and V. Fares,
      Inorg. Chem. {\bf 24}, 2815 (1985).

\bibitem{C4604}
   C.-M. Che, F. H. Herbstein, W. P. Schaefer, R. E. Marsh, and
   H. B. Gray,
      J. Am. Chem. Soc. {\bf 105}, 4604 (1983).

\bibitem{C409}
   R. J. H. Clark, M. Kurmoo, H. M. Dawes, and M. B. Hursthouse,
      Inorg. Chem. {\bf 25}, 409 (1986).

\bibitem{B1155}
   L. G. Butler, M. H. Zietlow, C.-M. Che, W. P. Schaefer,
   S. Sridhar, P. J. Grunthaner, B. I. Swanson, R. J. H. Clark, and
   H. B. Gray,
      J. Am. Chem. Soc. {\bf 110}, 1155 (1988).

\bibitem{K40}
   N. Kimura, H. Ohki, R. Ikeda, M. Yamashita,
      Chem. Phys. Lett. {\bf 220}, 40 (1994).

\bibitem{K1931}
   H. Kitagawa, N. Onodera, J.-S. Ahn, T. Mitani, K. Toriumi, and
   M. Yamashita,
      Synth. Met. {\bf 86}, 1931 (1997).

\bibitem{Y13}
   S. Yamamoto,
      J. Phys. Soc. Jpn. {\bf 69}, 13 (2000).

\bibitem{K533}
   M. Kuwabara and K. Yonemitsu,
      Mol. Cryst. Liq. Cryst. {\bf 341}, 533 (2000);
      {\it ibid.} {\bf 343}, 47 (2000).

\bibitem{Y125124}
   S. Yamamoto,
      Phys. Rev. B {\bf 63}, 125124 (2001).

\bibitem{K435}
   M. Kuwabara and K. Yonemitsu,
      J. Phys. Chem. Solids {\bf 62}, 435 (2001).

\bibitem{K10068}
   H. Kitagawa, N. Onodera, T. Sonoyama, M. Yamamoto, T. Fukawa,
   T. Mitani, M. Seto, and Y. Maeda,
      J. Am. Chem. Soc. {\bf 121}, 10068 (1999).

\bibitem{Y2321}
   M. Yamashita, S. Miya, T. Kawashima, T. Manabe, T. Sonoyama,
   H. Kitagawa, T. Mitani, H. Okamoto, and R. Ikeda,
      J. Am. Chem. Soc. {\bf 121}, 2321 (1999).

\bibitem{B339}
   D. Baeriswyl and A. R. Bishop,
      Phys. Scr. {\bf T19}, 239 (1987);
      J. Phys. C {\bf 21}, 339 (1988).

\bibitem{S1405}
   B. I. Swanson, M. A. Stroud, S. D. Conradson and M. H. Zietlow,
      Solid State Commun. {\bf 65}, 1405 (1988).

\bibitem{M}
   H. Matsuzaki, T. Matsuoka, H. Kishida, H. Okamoto, T. Kawashima,
   K. Takizawa, T. Ono, T. Ishii, and M. Yamashita,
      private communication.

\bibitem{K}
   M. Kuwabara and K. Yonemitsu,
      to be published in J. Mater. Chem..

\bibitem{S66}
   M. A. Stroud, H. G. Drickamer, M. H. Zietlow, H. B. Gray, and
   B. I. Swanson,
      J. Am. Chem. Soc. {\bf 111}, 66 (1989).

\end{references}

\widetext
\end{document}

